Whittaker-Henderson smoother for long satellite image time series interpolation

Whittaker smoother is a widely adopted solution to pre-process satellite image time series. Yet, two key limitations remain: the smoothing parameter must be tuned individually for each pixel, and the standard formulation assumes homoscedastic noise, imposing uniform smoothing across the temporal dimension. This paper addresses both limitations by casting the Whittaker smoother as a differentiable neural layer, in which the smoothing parameter is inferred by a neural network. The framework is further extended to handle heteroscedastic noise through a time-varying regularization, allowing the degree of smoothing to adapt locally along the time series. To enable large-scale processing, a sparse, memory-efficient, and fully differentiable implementation is proposed, exploiting the symmetric banded structure of the underlying linear system via Cholesky factorization. Benchmarks on GPU demonstrate that this implementation substantially outperforms standard dense linear solvers, both in speed and memory consumption. The approach is validated on SITS acquired over the French metropolitan territory between 2016 and 2024. Results confirm the feasibility of large-scale heteroscedastic Whittaker smoothing, though reconstruction differences with the homoscedastic baseline remain limited, suggesting that the transformer architecture used for smoothing parameter estimation may lack the temporal acuity needed to capture abrupt noise variations such as singleday cloud contamination.

==> figures/data_set_resume.py <==
""" Script to build the information about the data."""

import datetime
from pathlib import Path
import pandas as pd
import numpy as np

# Get all files
data_path = Path("/home/mfauvel/Documents/Data/Sentinel2/S2longSITS/")
data_list = list(data_path.rglob("*npz"))
print(f"Number of files: {len(data_list)}")

tiles = {data.stem.split("_")[0] for data in data_list}
print(tiles)
print(len(tiles))

# Iterate over files
min_doy, max_doy, doy_len = 10000, 0, []
for data in data_list:
    with np.load(data) as item:
        doy = item["doy"]
        doy_len.append(doy.size)
        if doy.min() < min_doy:
            min_doy = int(doy.min())
        if doy.max() > max_doy:
            max_doy = int(doy.max())
dt_origin = datetime.date(year=2015, month=8, day=18)
print(f"First DOY: {dt_origin+datetime.timedelta(days=min_doy)}")
print(f"Last DOY: {dt_origin+datetime.timedelta(days=max_doy)}")
print(f"Median length: {np.median(doy_len)}")
print(f"Max: {np.max(doy_len)}")
print(f"Min: {np.min(doy_len)}")
print(f"Quartile: {np.quantile(doy_len, q=[0.01, 0.05, 0.25, 0.5, 0.75, 0.95, 0.99])}")


==> figures/extract_test_results.py <==
"""Script file to process Tensorboard results."""

from pathlib import Path
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import yaml
from tensorboard.backend.event_processing.event_accumulator import EventAccumulator

# Need to sshfs from calc2
log_dir = Path("/home/mfauvel/Documents/tensorboard/interpolator_logs/")

full_results = {
    "test/mae": [],
    "test/mse": [],
    "test/r2": [],
    "test/max_error": [],
    "filter_order": [],
    "learning_rate": [],
    "masking_rate": [],
    "regul_type": [],
}
for file_path in log_dir.rglob("*event*.1"):
    # Load event file
    event_acc = EventAccumulator(file_path.as_posix())
    event_acc.Reload()

    # Load config file
    with (file_path.parent / "config.json").open("r") as json_file:
        config = yaml.safe_load(json_file)

    full_results["regul_type"].append(str(file_path.parent).split("_")[6])
    scalars = {}
    # Convert to data frame
    for tag in event_acc.Tags()["scalars"]:
        scalar_events = event_acc.Scalars(tag)
        scalars[tag] = pd.DataFrame(
            [(event.step, event.value) for event in scalar_events],
            columns=["step", tag],
        )
    for var in ["test/mse", "test/mae", "test/r2", "test/max_error"]:
        full_results[var].append(scalars[var][var].values[0])
    for var in ["filter_order", "learning_rate", "masking_rate"]:
        full_results[var].append(config[var])

# Convert to dataframe
df = pd.DataFrame.from_dict(full_results).sort_values("test/mse", ascending=True)
print(df)
sns.relplot(
    x="test/mse",
    y="test/max_error",
    hue="filter_order",
    size="masking_rate",
    col="regul_type",
    data=df,
)

# Plot influence w.r.t learning rate
print(df.groupby(["regul_type", "learning_rate", "filter_order"]).mean())
print(df.groupby(["regul_type", "learning_rate", "filter_order"]).std())
plt.show()


==> figures/extract_time_results.py <==
"""Script file to process Tensorboard results."""

from pathlib import Path
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import yaml
from tensorboard.backend.event_processing.event_accumulator import EventAccumulator

# Need to sshfs from calc2
log_dir = Path("/home/mfauvel/Documents/tensorboard/interpolator_logs/")

full_results = {
    "iter_time": [],
    "regul_type": [],
}
for file_path in log_dir.rglob("*event*.0"):
    # Load event file
    event_acc = EventAccumulator(file_path.as_posix())
    event_acc.Reload()

    tags = event_acc.Tags()["scalars"]
    if "train/mse" in tags:  # Replace "train/mse" with a scalar you know was logged
        scalar_events = event_acc.Scalars("train/mse")
        wall_times = [event.wall_time for event in scalar_events]
        steps = [event.step for event in scalar_events]

        # Calculate time differences and steps per second
        time_diffs = [wall_times[i+1] - wall_times[i] for i in range(len(wall_times)-1)]
        steps_per_sec = [(steps[i+1] - steps[i]) / time_diff for i, time_diff in enumerate(time_diffs)]

        full_results["regul_type"].append(str(file_path.parent).split("_")[6])
        full_results["iter_time"].append(sum(steps_per_sec) / len(steps_per_sec))

df = pd.DataFrame.from_dict(full_results)
print(df.groupby["regul_type"].mean())
# # Convert to dataframe
# df = pd.DataFrame.from_dict(full_results).sort_values("test/mse", ascending=True)
# print(df)
# sns.relplot(
#     x="test/mse",
#     y="test/max_error",
#     hue="filter_order",
#     size="masking_rate",
#     col="regul_type",
#     data=df,
# )

# # Plot influence w.r.t learning rate
# print(df.groupby(["regul_type", "learning_rate", "filter_order"]).mean())
# print(df.groupby(["regul_type", "learning_rate", "filter_order"]).std())
# plt.show()

